Truncated kernel windowed Fourier projection: a fast algorithm for the 3D free-space wave equation

We present a spectrally accurate fast algorithm for evaluating the solution to the scalar wave equation in free space driven by a large collection of point sources in a bounded domain. With $M$ sources temporally discretized by $N_t$ time steps of size $\Delta t$, a naive potential evaluation at $M$ targets on the same time grid requires $\mathcal O(M^2 N_t)$ work. Our scheme requires $\mathcal{O}\left((M + N^3\log N)N_t\right)$ work, where $N$ scales as $\mathcal O(1/\Delta t)$, i.e., the maximum signal frequency. This is achieved by using the recently-proposed windowed Fourier projection (WFP) method to split the potential into a local part, evaluated directly, plus a smooth history part approximated by an $N^3$-point equispaced discretization of the Fourier transform, where each Fourier coefficient obeys a simple recursion relation. The growing oscillations in the spectral representation (which would be present with a naive use of the Fourier transform) are controlled by spatially truncating the hyperbolic Green's function itself. Thus, the method avoids the need for absorbing boundary conditions. We demonstrate the performance of our algorithm with up to a million sources and targets at 6-digit accuracy. We believe it can serve as a key component in addressing time-domain wave equation scattering problems.

==> split_cones.m <==
% make transparent cones for local/history split in 3D paper.
% Barnett 11/8/25
clear
d= 1.0;    % mock up a delta
A = 2*sqrt(3) + d;
dr = 0.01;
r = (0:dr:A)';     % radii, col vec
iring = ceil(d/dr);
nt = 200; t = (0:nt)/nt*2*pi;  % theta, row vec, include end pts
% Cart coords...
x = r*cos(t);    % outer prod
y = r*sin(t);    % outer prod
o = ones(size(t));    % use to outer prod a func of r alone
z = -r*ones(size(t));
mockphi = @(t) (1+tanh(4*(t-d/2)))/2;    % vectorizable func
aloc = (1-mockphi(r))*o;
ahis = (mockphi(r).*mockphi(A-r))*o;
figure('position',[500 500 800 800]);
% see: https://www.mathworks.com/help/matlab/ref/surf.html
hloc = surf(x,y,z,'alphadata',aloc,'facealpha','interp','facecolor','interp','edgecolor','none');
axis equal vis3d off; shading interp; l = light; lighting gouraud
view(0,10)
hold on; plot3(x(iring,:),y(iring,:),z(iring,:),'k:');
lc = 0.7*[1 1 1];
for j=1:100:nt+1; plot3(x(1:iring,j),y(1:iring,j),z(1:iring,j),'color',lc); end
print -dpng Gloc.png
system("convert -trim Gloc.png Gloc_cut.png")
figure('position',[500 500 800 800]);
hhis = surf(x,y,z,'alphadata',ahis,'facealpha','interp','facecolor','interp','edgecolor','none');
axis equal vis3d off; shading interp; l = light; lighting gouraud
view(0,10)
hold on; plot3(x(iring,:),y(iring,:),z(iring,:),'k:');
%for i=1:100:numel(r); plot3(x(i,:),y(i,:),z(i,:),'color',lc); end
for j=1:100:nt+1; plot3(x(:,j),y(:,j),z(:,j),'color',lc); end
iring = numel(r)-ceil(d/dr)+1;
plot3(x(iring,:),y(iring,:),z(iring,:),'k:');
plot3(x(end,:),y(end,:),z(end,:),'k:');
print -dpng Ghis.png
system("convert -trim Ghis.png Ghis_cut.png")


if 0    % not close enough subplots!
figure('position',[500 500 800 500]);
tsubplot(1,2,1);
% see: https://www.mathworks.com/help/matlab/ref/surf.html
hloc = surf(x,y,z,'alphadata',aloc,'facealpha','interp','facecolor','interp','edgecolor','none');
axis equal vis3d off; shading interp; l = light; lighting gouraud
view(0,10)
tsubplot(1,2,2);
hhis = surf(x,y,z,'alphadata',ahis,'facealpha','interp','facecolor','interp','edgecolor','none');
axis equal vis3d off; shading interp; l = light; lighting gouraud
view(0,10)
print -dpng Gsplit.png
end

